The Hawking Energy in a Perturbed Friedmann-Lema\^{i}tre Universe

Hawking's quasi-local energy definition quantifies the energy enclosed by a spacelike 2-sphere in terms of the amount of lightbending on the sphere caused by the energy distribution inside the sphere. This paper establishes for the first time a direct connection between the formal mathematical definition of a quasi-local energy and observations, in the context of cosmological perturbation theory. This is achieved by studying the Hawking Energy of spherical sections of the past lightcone of a cosmic observer in a perturbed Friedmann-Lema\^{i}tre spacetime. We express the Hawking Energy in terms of gauge-invariant perturbation variables and comment on the cosmic observables needed to in principle measure it. We then calculate its angular power spectrum and interpret its contributions.

==> HawkingEnergy_correlationfunction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    103179,       2759]
NotebookOptionsPosition[    102822,       2745]
NotebookOutlinePosition[    103221,       2761]
CellTagsIndexPosition[    103178,       2758]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Jr00", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"10", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "r2"}], "+", 
       RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r1", "2"], "+", 
          SuperscriptBox["r2", "2"], "-", 
          RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "r1", " ", 
           RowBox[{"H", "[", "r1", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"], "-", 
             RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}]}], 
          "-", 
          RowBox[{"10", " ", 
           RowBox[{"a", "[", "r1", "]"}]}]}], ")"}], " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"R", "[", "r1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"R", "[", "r1", "]"}], " ", 
     RowBox[{"R", "[", "r2", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"10", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r1", "-", 
        RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"f", "[", "r1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r1", "2"], "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r1", "2"], "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}]}], 
           "-", 
           RowBox[{"10", " ", 
            RowBox[{"a", "[", "r2", "]"}]}]}], ")"}], " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"5", " ", "r1", " ", "r2"}]], 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["r1", "2"], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
          RowBox[{"r1", " ", "r2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r2"}], "+", 
          RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r1", "2"], "+", 
          SuperscriptBox["r2", "2"], "-", 
          RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
        RowBox[{"R", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "r1", " ", "r2"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Mu]"}], "+", 
          RowBox[{"r1", " ", "r2", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "-", 
             RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"], "-", 
             RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
           
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"], " ", "\[Mu]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
             RowBox[{"r1", " ", "r2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r1", " ", "r2"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Mu]"}], "+", 
             RowBox[{"r1", " ", "r2", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r1", "-", 
                RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"], "-", 
                RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], 
              " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr02", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"7", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r2"}], "+", 
        RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"f", "[", "r2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r1", "2"], "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "r1", " ", 
            RowBox[{"H", "[", "r1", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r1", "2"], "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}]}], 
           "-", 
           RowBox[{"7", " ", 
            RowBox[{"a", "[", "r1", "]"}]}]}], ")"}], " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"R", "[", "r1", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r1", "-", 
        RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"f", "[", "r1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r1", "2"], "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r1", "2"], "+", 
              SuperscriptBox["r2", "2"], "-", 
              RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}]}], 
           "-", 
           RowBox[{"7", " ", 
            RowBox[{"a", "[", "r2", "]"}]}]}], ")"}], " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"7", " ", "r1", " ", "r2"}]], "2", " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["r1", "2"], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
          RowBox[{"r1", " ", "r2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r2"}], "+", 
          RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r1", "2"], "+", 
          SuperscriptBox["r2", "2"], "-", 
          RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
        RowBox[{"R", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "r1", " ", "r2"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Mu]"}], "+", 
          RowBox[{"r1", " ", "r2", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "-", 
             RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"], "-", 
             RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
           
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"], " ", "\[Mu]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
             RowBox[{"r1", " ", "r2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r1", " ", "r2"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Mu]"}], "+", 
             RowBox[{"r1", " ", "r2", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r1", "-", 
                RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"], "-", 
                RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], 
              " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr04", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
       RowBox[{"(", 
        RowBox[{"r1", "-", 
         RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"f", "[", "r1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"r1", " ", 
          RowBox[{"H", "[", "r1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"r2", " ", 
          RowBox[{"H", "[", "r2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"70", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]]}], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "r2"}], "+", 
        RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r1", "2"], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"f", "[", "r2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"70", " ", "r1", " ", "r2", " ", 
      RowBox[{"a", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"35", " ", "r1", " ", "r2"}]], "3", " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["r1", "2"], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
          RowBox[{"r1", " ", "r2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r2"}], "+", 
          RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r1", "2"], "+", 
          SuperscriptBox["r2", "2"], "-", 
          RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
        RowBox[{"R", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "r1", " ", "r2"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Mu]"}], "+", 
          RowBox[{"r1", " ", "r2", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "-", 
             RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r1", "2"], "+", 
             SuperscriptBox["r2", "2"], "-", 
             RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
           
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"], " ", "\[Mu]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
             RowBox[{"r1", " ", "r2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r1", " ", "r2"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"]}], ")"}], " ", "\[Mu]"}], "+", 
             RowBox[{"r1", " ", "r2", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r1", "-", 
                RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"], "-", 
                RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], 
              " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr20", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r1", "2"], "+", 
           SuperscriptBox["r2", "2"], "-", 
           RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r1", " ", 
            RowBox[{"a", "[", "r1", "]"}], " ", 
            RowBox[{"H", "[", "r1", "]"}], " ", 
            RowBox[{"R", "[", "r1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"r2", " ", 
               RowBox[{"H", "[", "r2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"r2", " ", 
            RowBox[{"a", "[", "r2", "]"}], " ", 
            RowBox[{"H", "[", "r2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"r1", " ", 
               RowBox[{"H", "[", "r1", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "r1", " ", "r2", " ", 
         RowBox[{"a", "[", "r1", "]"}], " ", 
         RowBox[{"a", "[", "r2", "]"}], " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"H", "[", "r2", "]"}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r1", "2"], "+", 
       SuperscriptBox["r2", "2"], "-", 
       RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
        RowBox[{"(", 
         RowBox[{"r1", "-", 
          RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "r1", " ", 
        RowBox[{"(", 
         RowBox[{"r1", "-", 
          RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "r1", " ", "r2", " ", 
        RowBox[{"a", "[", "r2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"R", "[", "r1", "]"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"r1", " ", "r2"}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r1", "2"], "+", 
       SuperscriptBox["r2", "2"], "-", 
       RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r2"}], "+", 
          RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
        RowBox[{"R", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Mu]"}], "-", 
             RowBox[{"r1", " ", 
              RowBox[{"H", "[", "r2", "]"}]}], "+", 
             RowBox[{"r2", " ", "\[Mu]", " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Mu]", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r1", "-", 
                RowBox[{"r2", " ", "\[Mu]"}]}], ")"}], " ", 
              RowBox[{"H", "[", "r2", "]"}]}]}], ")"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r1", " ", "r2", " ", 
       RowBox[{"a", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r1", "2"], "+", 
       SuperscriptBox["r2", "2"], "-", 
       RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
        RowBox[{"(", 
         RowBox[{"r2", "-", 
          RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", 
             RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"R", "[", "r1", "]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "r2", " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", 
             RowBox[{"r1", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "r2", " ", 
           RowBox[{"a", "[", "r1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
           RowBox[{"R", "[", "r1", "]"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr40", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"81", " ", 
      SuperscriptBox["H0", "4"], " ", 
      SuperscriptBox["OmegaM0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", "r1", " ", "r2", " ", 
      RowBox[{"a", "[", "r1", "]"}], " ", 
      RowBox[{"a", "[", "r2", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"f", "[", "r1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
      RowBox[{"R", "[", "r1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", "r2", " ", 
      RowBox[{"a", "[", "r2", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"f", "[", "r2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"R", "[", "r2", "]"}]}], 
     RowBox[{"2", " ", "r1", " ", 
      RowBox[{"a", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}]}]], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r1", "2"], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"2", " ", "r1", " ", "r2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
     RowBox[{"R", "[", "r1", "]"}], " ", 
     RowBox[{"R", "[", "r2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr140", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "r2", " ", 
       RowBox[{"a", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], 
     RowBox[{"27", " ", 
      SuperscriptBox["H0", "3"], " ", "OmegaM0", " ", 
      SuperscriptBox["r1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f0"}], "-", 
           RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
           RowBox[{"2", " ", "f0", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"H0", " ", "r2"}]}], ")"}]}], "+", 
           RowBox[{"H0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "f0"}], "-", 
              RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r2", " ", 
            RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r2", " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], "9", " ", "H0", " ", 
     SuperscriptBox["r1", "4"], " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
     RowBox[{"R", "[", "r1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"H0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f0"}], "-", 
          RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
          RowBox[{"2", " ", "f0", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"H0", " ", "r2"}]}], ")"}]}], "+", 
          RowBox[{"H0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "f0"}], "-", 
             RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r2", " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr131", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", "r2", " ", 
        RowBox[{"H", "[", "r2", "]"}]}]]}], "9", " ", "H0", " ", "r1", " ", 
     RowBox[{"f", "[", "r1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "H0", " ", "OmegaM0", " ", "r1"}], "+", 
       RowBox[{"2", " ", "f0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H0", " ", "r1"}], "+", "\[Mu]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
             RowBox[{"2", " ", "f0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"H0", " ", "r2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "H0", " ", "OmegaM0", " ", "r1"}], "+", 
             RowBox[{"2", " ", "f0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"H0", " ", "r1"}], "+", "\[Mu]"}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "f0", " ", 
        SuperscriptBox["r1", "2"], " ", "\[Mu]", " ", 
        SuperscriptBox[
         RowBox[{"H", "[", "r1", "]"}], "2"], " ", 
        RowBox[{"R", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"R", "[", "r1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "H0", " ", "OmegaM0", " ", "r1"}], "+", 
          RowBox[{"2", " ", "f0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"H0", " ", "r1"}], "+", "\[Mu]"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
                RowBox[{"2", " ", "f0", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"H0", " ", "r2"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "H0", " ", "OmegaM0", " ", "r1"}], 
                "+", 
                RowBox[{"2", " ", "f0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"H0", " ", "r1"}], "+", "\[Mu]"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "r2", " ", 
       RowBox[{"a", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], "9", " ", "H0", " ", 
     SuperscriptBox["r1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "f0", " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "f0", " ", 
           SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "r1", " ", "\[Mu]",
            " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"r2", " ", 
              RowBox[{"H", "[", "r2", "]"}], " ", 
              RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"R", "[", "r1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "f0", " ", 
              SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "r1", " ", 
              "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"r2", " ", 
                 RowBox[{"H", "[", "r2", "]"}], " ", 
                 RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "[", "r1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "f0", " ", "H0"}], "+", 
                RowBox[{"3", " ", "H0", " ", "OmegaM0"}], "+", 
                RowBox[{
                 RowBox[{"H", "[", "r2", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "f0"}], "+", 
                   RowBox[{"2", " ", "f0", " ", "H0", " ", "r2"}], "-", 
                   RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "+", 
                   RowBox[{"H0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "f0"}], "+", 
                    RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r2", " ", 
                    RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr111", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", "f0", " ", "H0", " ", "r1", " ", "\[Mu]", " ", 
      RowBox[{"f", "[", "r1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], 
     RowBox[{"5", " ", "r2", " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"10", " ", "r2", " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], "3", " ", "H0", " ", "r1", " ", 
     RowBox[{"R", "[", "r1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "H0", " ", "OmegaM0", " ", "r1"}], "+", 
       RowBox[{"2", " ", "f0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"H0", " ", "r1"}], "+", 
          RowBox[{"5", " ", "\[Mu]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
             RowBox[{"2", " ", "f0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"H0", " ", "r2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "H0", " ", "OmegaM0", " ", "r1"}], "+", 
             RowBox[{"2", " ", "f0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"H0", " ", "r1"}], "+", 
                RowBox[{"5", " ", "\[Mu]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jr113", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", "f0", " ", "H0", " ", "r1", " ", "\[Mu]", " ", 
      RowBox[{"f", "[", "r1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r1", " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], 
     RowBox[{"5", " ", "r2", " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "H0", " ", 
      SuperscriptBox["r1", "2"], " ", 
      RowBox[{"R", "[", "r1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f0"}], "-", 
           RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
           RowBox[{"2", " ", "f0", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"H0", " ", "r2"}]}], ")"}]}], "+", 
           RowBox[{"H0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "f0"}], "-", 
              RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r2", " ", 
            RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"10", " ", "r2", " ", 
      RowBox[{"H", "[", "r2", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jsigma2", "=", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["f0", "2"], " ", 
     SuperscriptBox["H0", "2"], " ", "\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"R", "[", "r1", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], 
    RowBox[{"r1", " ", "r2", " ", 
     RowBox[{"H", "[", "r1", "]"}], " ", 
     RowBox[{"H", "[", "r2", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jsigma4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "r1", " ", "r2", " ", 
      RowBox[{"H", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "9", " ", 
    SuperscriptBox["H0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f0"}], "-", 
         RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r1"}], "-", 
         RowBox[{"2", " ", "f0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"H0", " ", "r1"}]}], ")"}]}], "+", 
         RowBox[{"H0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f0"}], "-", 
            RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r1", " ", 
          RowBox[{"R", "[", "r1", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f0"}], "-", 
         RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", "r2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
         RowBox[{"2", " ", "f0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"H0", " ", "r2"}]}], ")"}]}], "+", 
         RowBox[{"H0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f0"}], "-", 
            RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r2", " ", 
          RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]00", "=", 
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox["H0", "4"], " ", 
     SuperscriptBox["OmegaM0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
     SuperscriptBox["\[Chi]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"r2", "-", "\[Chi]2"}], ")"}], " ", 
     SuperscriptBox["\[Chi]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[Chi]1", " ", "\[Chi]2"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1", " ", "\[Chi]2"}], "-", 
       RowBox[{"8", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Chi]1", "2"], "+", 
          SuperscriptBox["\[Chi]2", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"D1", "[", "\[Chi]2", "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
     RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"a", "[", "\[Chi]2", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]02", "=", 
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox["H0", "4"], " ", 
     SuperscriptBox["OmegaM0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
     SuperscriptBox["\[Chi]1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"r2", "-", "\[Chi]2"}], ")"}], " ", 
     SuperscriptBox["\[Chi]2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "\[Chi]1", " ", "\[Chi]2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1", " ", "\[Chi]2"}], "-", 
       RowBox[{"4", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Chi]1", "2"], "+", 
          SuperscriptBox["\[Chi]2", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"D1", "[", "\[Chi]2", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
     RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"a", "[", "\[Chi]2", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]40", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"a", "[", "\[Chi]2", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "81", " ", 
    SuperscriptBox["H0", "4"], " ", 
    SuperscriptBox["OmegaM0", "2"], " ", 
    SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
    RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
    RowBox[{"D1", "[", "\[Chi]2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", "r1", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", "r2", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]2", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "\[Chi]2", "]"}]}], "+", 
      RowBox[{"r2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]2", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "\[Chi]2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]31", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"a", "[", "\[Chi]2", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "81", " ", 
    SuperscriptBox["H0", "4"], " ", 
    SuperscriptBox["OmegaM0", "2"], " ", 
    SuperscriptBox["\[CapitalDelta]\[Chi]", "2"], " ", "\[Mu]", " ", 
    RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
    RowBox[{"D1", "[", "\[Chi]2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Chi]1", " ", 
       RowBox[{"(", 
        RowBox[{"r2", "-", "\[Chi]2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", "\[Chi]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"f", "[", "\[Chi]2", "]"}]}], ")"}], " ", 
          RowBox[{"H", "[", "\[Chi]2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"H", "[", "r2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r1", " ", "r2"}], "-", 
            RowBox[{"\[Chi]1", " ", "\[Chi]2"}], "+", 
            RowBox[{"r1", " ", "\[Chi]1", " ", 
             RowBox[{"(", 
              RowBox[{"r2", "-", "\[Chi]2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
             RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"R", "[", "r1", "]"}]}], ")"}]}], "+", 
            RowBox[{"r2", " ", 
             RowBox[{"(", 
              RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", "\[Chi]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"f", "[", "\[Chi]2", "]"}]}], ")"}], " ", 
             RowBox[{"H", "[", "\[Chi]2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]22", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
      RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"a", "[", "\[Chi]2", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "81", " ", 
    SuperscriptBox["H0", "4"], " ", 
    SuperscriptBox["OmegaM0", "2"], " ", "\[Chi]1", " ", "\[Chi]2", " ", 
    RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
    RowBox[{"D1", "[", "\[Chi]2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1", " ", 
       RowBox[{"(", 
        RowBox[{"r2", "-", "\[Chi]2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "r2", "]"}], " ", 
       RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", "\[Chi]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"f", "[", "\[Chi]2", "]"}]}], ")"}], " ", 
          RowBox[{"H", "[", "\[Chi]2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"H", "[", "r2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r2", " ", 
             SuperscriptBox["\[Chi]1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Chi]1"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Chi]1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Chi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "r2", " ", "\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", "\[Chi]1", 
                  "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], 
               "+", 
               RowBox[{"r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "r2", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Mu]", "+", 
                    SuperscriptBox["\[Mu]", "3"]}], ")"}]}], "-", 
                  RowBox[{"2", " ", "\[Chi]1"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], 
                 ")"}]}]}], ")"}], " ", "\[Chi]2"}], "+", 
            RowBox[{
             SuperscriptBox["\[Chi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r1", " ", "r2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", "r1", " ", "\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], 
               "+", 
               RowBox[{"\[Chi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "r2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"]}], "-", 
                  RowBox[{"32", " ", "\[Mu]", " ", "\[Chi]1"}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["\[Chi]2", "2"]}], "-", 
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "r1", " ", "r2", " ", "\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "r2", " ", "\[Mu]"}], "+", 
                  RowBox[{"3", " ", "r1", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
                "\[Chi]1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "31"}], "-", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
                SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Chi]2", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r1", " ", "r2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "r1", " ", "\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], 
               "+", 
               RowBox[{"2", " ", "\[Chi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"r2", "-", 
                  RowBox[{"3", " ", "r2", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"8", " ", "\[Mu]", " ", "\[Chi]1"}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["\[Chi]2", "4"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", "\[Chi]1", 
               "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}], " ", 
             
             SuperscriptBox["\[Chi]2", "5"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]\[Chi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r1", " ", "\[Chi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"r2", "-", "\[Chi]2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
                RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"R", "[", "r1", "]"}]}], ")"}]}], "+", 
               RowBox[{"r2", " ", 
                RowBox[{"(", 
                 RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", "\[Chi]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"f", "[", "\[Chi]2", "]"}]}], ")"}], " ", 
                RowBox[{"H", "[", "\[Chi]2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]131", "=", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"r2", " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], "27", " ", "f0", " ", 
     SuperscriptBox["H0", "3"], " ", "OmegaM0", " ", "\[Mu]", " ", 
     SuperscriptBox["\[Chi]1", "2"], " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
        RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
           RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r2", " ", 
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[Chi]140", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "r2", " ", 
      RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "27", " ", 
    SuperscriptBox["H0", "3"], " ", "OmegaM0", " ", 
    SuperscriptBox["\[Chi]1", "4"], " ", 
    RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", "r1", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f0"}], "-", 
         RowBox[{"3", " ", "OmegaM0"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", "r2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "H0", " ", "OmegaM0", " ", "r2"}], "-", 
         RowBox[{"2", " ", "f0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"H0", " ", "r2"}]}], ")"}]}], "+", 
         RowBox[{"H0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f0"}], "-", 
            RowBox[{"3", " ", "OmegaM0"}]}], ")"}], " ", "r2", " ", 
          RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[CapitalDelta]\[Chi]100", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"20", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], 
     RowBox[{"3", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      RowBox[{"(", 
       RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
      RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
           RowBox[{"r2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
           RowBox[{"2", " ", "\[Mu]", " ", 
            SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
              RowBox[{"r2", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
              RowBox[{"2", " ", "\[Mu]", " ", 
               SuperscriptBox["\[Chi]1", "2"]}]}], ")"}]}], "-", 
           RowBox[{"20", " ", "\[Mu]", " ", 
            RowBox[{"a", "[", "r2", "]"}]}]}], ")"}], " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"10", " ", "r2", " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], "3", " ", 
     SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r2", "-", 
          RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
        RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r2", "3"], "+", 
             RowBox[{
              SuperscriptBox["r2", "2"], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r1"}], "-", 
                RowBox[{"5", " ", "\[Chi]1"}]}], ")"}]}], "-", 
             RowBox[{"r1", " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "2"]}], "+", 
             RowBox[{"r2", " ", "\[Chi]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "r1"}], "-", 
                RowBox[{"4", " ", "r1", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2", " ", "\[Chi]1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], 
             "+", 
             RowBox[{"r1", " ", 
              SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"r2", "-", 
                RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
              RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r2", "3"], "+", 
             RowBox[{
              SuperscriptBox["r2", "2"], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r1"}], "-", 
                RowBox[{"5", " ", "\[Chi]1"}]}], ")"}]}], "-", 
             RowBox[{"r1", " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "2"]}], "+", 
             RowBox[{"r2", " ", "\[Chi]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "r1"}], "-", 
                RowBox[{"4", " ", "r1", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2", " ", "\[Chi]1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], 
             "+", 
             RowBox[{"r1", " ", 
              SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"r2", "-", 
                RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
              RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
             
             RowBox[{"2", " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[CapitalDelta]\[Chi]102", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], 
     RowBox[{"3", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      RowBox[{"(", 
       RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
        RowBox[{"2", " ", "\[Mu]", " ", 
         SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
      RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
         SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "r2", " ", 
            RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
            SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"a", "[", "r2", "]"}]}]}], ")"}], " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"14", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], "3", " ", 
     SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"r2", "-", 
          RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
        RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r2", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r2", "4"], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r1"}], "-", 
             RowBox[{"7", " ", "\[Chi]1"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "r1", " ", "\[Mu]", " ", 
           SuperscriptBox["\[Chi]1", "4"]}], "+", 
          RowBox[{"4", " ", "r2", " ", 
           SuperscriptBox["\[Chi]1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r1"}], "-", 
             RowBox[{"2", " ", "r1", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"2", " ", "\[Chi]1"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], "+", 
          
          RowBox[{
           SuperscriptBox["r2", "3"], " ", "\[Chi]1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r1"}], "-", 
             RowBox[{"23", " ", "r1", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"5", " ", "\[Chi]1"}], "+", 
             RowBox[{"55", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], "-", 
          
          RowBox[{
           SuperscriptBox["r2", "2"], " ", "\[Mu]", " ", 
           SuperscriptBox["\[Chi]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"23", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"(", 
               RowBox[{"\[Chi]1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", "r1", " ", 
           SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", 
             RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
           RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r1", "]"}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["r2", "5"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r2", "4"], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r1"}], "-", 
                RowBox[{"7", " ", "\[Chi]1"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "r1", " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "4"]}], "+", 
             RowBox[{"4", " ", "r2", " ", 
              SuperscriptBox["\[Chi]1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "r1"}], "-", 
                RowBox[{"2", " ", "r1", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2", " ", "\[Chi]1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["r2", "3"], " ", "\[Chi]1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "r1"}], "-", 
                RowBox[{"23", " ", "r1", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5", " ", "\[Chi]1"}], "+", 
                RowBox[{"55", " ", 
                 SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["r2", "2"], " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"13", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Chi]1", "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Mu]", "2"], " ", "\[Chi]1"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "r1", " ", 
              SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"r2", "-", 
                RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
              RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r2", "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
             
             RowBox[{"2", " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[CapitalDelta]\[Chi]104", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["H0", "4"], " ", 
      SuperscriptBox["OmegaM0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
        RowBox[{"r2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
        RowBox[{"2", " ", "\[Mu]", " ", 
         SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
      RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r2", " ", 
         RowBox[{"H", "[", "r2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"140", " ", 
      RowBox[{"a", "[", "r2", "]"}], " ", 
      RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"H", "[", "r2", "]"}]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"70", " ", "r2", " ", 
       SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], "9", " ", 
     SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"r2", "-", 
          RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
        RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["r2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"r2", "+", 
             RowBox[{"2", " ", "r1", " ", "\[Mu]"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["r2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", "r2", " ", "\[Mu]"}], "+", 
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           "\[Chi]1"}], "+", 
          RowBox[{
           SuperscriptBox["r2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]1", "2"]}], "-", 
          RowBox[{"r2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"r2", " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]1", "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", "\[Mu]"}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]1", "4"]}], "+", 
          RowBox[{"2", " ", "r1", " ", 
           SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", 
             RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
           RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r1", "]"}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"r2", "+", 
                RowBox[{"2", " ", "r1", " ", "\[Mu]"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["r2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", "r2", " ", "\[Mu]"}], "+", 
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
              "\[Chi]1"}], "+", 
             RowBox[{
              SuperscriptBox["r2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r1", " ", "\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
                RowBox[{"r2", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]1", "2"]}], "-", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"r2", " ", "\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]1", "3"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r1", " ", "\[Mu]"}], "+", 
                RowBox[{"r2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]1", "4"]}], "+", 
             RowBox[{"2", " ", "r1", " ", 
              SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"r2", "-", 
                RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
              RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r2", "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r2", "2"], " ", "\[Mu]"}], "-", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Chi]1"}], "+", 
             
             RowBox[{"2", " ", "\[Mu]", " ", 
              SuperscriptBox["\[Chi]1", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[CapitalDelta]\[Chi]120", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}]], "9", " ", 
     SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
     SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "r2", " ", 
           RowBox[{"H", "[", "r2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"a", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
           RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"H", "[", "r1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", "r2", " ", 
              "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"r1", "-", "\[Chi]1"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"a", "[", "r2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
                 RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"r2", " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}]}]], "9", " ", 
     SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
     SuperscriptBox["\[CapitalDelta]\[Chi]1", "2"], " ", 
     RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
     RowBox[{"f", "[", "r2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r2", "-", 
          RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
        RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"H", "[", "r1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"r2", "-", 
          RowBox[{"r1", " ", "\[Mu]"}], "+", 
          RowBox[{"r1", " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", 
             RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
           RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r1", "]"}]}], ")"}]}], "+", 
          RowBox[{"r2", " ", 
           RowBox[{"H", "[", "r2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", 
             RowBox[{"r1", " ", "\[Mu]"}], "+", 
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{"r2", "-", 
                RowBox[{"\[Mu]", " ", "\[Chi]1"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
              RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"R", "[", "r2", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r2", "2"], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "\[Chi]1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
           RowBox[{"R", "[", "r2", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J\[CapitalDelta]\[Chi]140", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"81", " ", 
       SuperscriptBox["H0", "4"], " ", 
       SuperscriptBox["OmegaM0", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
       RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", "r1", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
          RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
          RowBox[{"H", "[", "r1", "]"}], " ", 
          RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"r2", " ", 
          RowBox[{"H", "[", "r2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"R", "[", "r2", "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "r2", " ", 
       RowBox[{"a", "[", "r2", "]"}], " ", 
       RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
       RowBox[{"H", "[", "r1", "]"}], " ", 
       RowBox[{"H", "[", "r2", "]"}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"27", " ", 
      SuperscriptBox["H0", "2"], " ", "OmegaM0", " ", 
      SuperscriptBox["\[CapitalDelta]\[Chi]1", "4"], " ", 
      RowBox[{"D1", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"f", "[", "r2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"H", "[", "r2", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H", "[", "r1", "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
         RowBox[{"H", "[", "\[Chi]1", "]"}]}], "+", 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"f", "[", "\[Chi]1", "]"}]}], ")"}], " ", 
         RowBox[{"H", "[", "r1", "]"}], " ", 
         RowBox[{"H", "[", "\[Chi]1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"R", "[", "r1", "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"R", "[", "r2", "]"}]}], 
     RowBox[{
      RowBox[{"a", "[", "\[Chi]1", "]"}], " ", 
      RowBox[{"H", "[", "r1", "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.891683511202778*^9, 3.891683559342108*^9}, {
   3.891683610009223*^9, 3.8916836173178*^9}, {3.8916836564594927`*^9, 
   3.891683662453627*^9}, {3.8916837711876783`*^9, 3.8916837799874363`*^9}, {
   3.891683819699833*^9, 3.891683825617296*^9}, {3.8916839220158978`*^9, 
   3.8916839292485*^9}, {3.891683977298979*^9, 3.891683995300074*^9}, {
   3.89168407534729*^9, 3.891684107758995*^9}, {3.891684155312388*^9, 
   3.891684162130787*^9}, 3.8916842234343767`*^9, {3.891684279265851*^9, 
   3.891684283415865*^9}, {3.8916845485738983`*^9, 3.8916846114740477`*^9}, 
   3.8916846742482233`*^9, {3.8916847172138977`*^9, 3.8916847617840433`*^9}, {
   3.891684860527978*^9, 3.891684912693385*^9}, {3.891685006837139*^9, 
   3.891685074100667*^9}, {3.891685188451354*^9, 3.89168519225388*^9}, {
   3.8916852242465143`*^9, 3.8916852610154*^9}, {3.891685532751041*^9, 
   3.8916855894466877`*^9}, {3.89168568240802*^9, 3.8916857215010567`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"1b698182-847d-427e-9a5f-350fffb30595"]
},
WindowSize->{1098, 1771},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a8fd52c7-a5b7-402c-826b-84a4934baaed"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 102260, 2723, 3893, "Input",ExpressionUUID->"1b698182-847d-427e-9a5f-350fffb30595"]
}
]
*)


